The Borisov--Nuer conjecture and root decompositions in even unimodular Lorentzian lattices

We prove that every vector of $\mathrm{II}_{8n+1,1}$, with $n\ge1$, is a sum of two roots if and only if $n=1$ or $2$. This settles the Borisov--Nuer conjecture and implies the existence of Ulrich line bundles for every very ample polarization on a complex unnodal Enriques surface. For vectors of negative norm, we express the number of root decompositions as a Fourier coefficient of a vector-valued theta series, reducing existence to positivity. The main analytic difficulty is to obtain estimates uniform over lattices of unbounded determinant. We address this by combining a reduction based on primitive sublattices of codimension one and least determinant with explicit bounds for theta norms and Fourier coefficients of cusp forms.

==> run.py <==
#!/usr/bin/env python3
"""Reproduce all computational certificates using only standard tools."""
import argparse
import hashlib
import json
import os
from pathlib import Path
import platform
import re
import shlex
import shutil
import subprocess
import sys
import tempfile

if not __debug__:
    raise SystemExit("Run without Python optimization (-O).")

ROOT = Path(__file__).resolve().parent
SOURCES = (
    "verify-ii9-extremal-480.py",
    "verify-analytic-constants.py",
    "intervals.py",
    "verify-ii17-finite.py",
    "enumerate-counts.py",
    "count-bounds.cpp",
    "verify-count-results.py",
    "verify-ii17-structure.py",
)


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def verify_integrity():
    manifest = ROOT / "SHA256SUMS.txt"
    for line in manifest.read_text(encoding="ascii").splitlines():
        expected, name = line.split("  ", 1)
        target = ROOT / name
        if not target.is_file() or digest(target) != expected:
            raise RuntimeError("Package checksum mismatch: " + name)


def compiler_candidates():
    configured = os.environ.get("CXX")
    if configured:
        return [shlex.split(configured)]
    candidates = []
    seen = set()
    for name in ("c++", "g++", "clang++"):
        found = shutil.which(name)
        if found and str(Path(found).resolve()) not in seen:
            candidates.append([found])
            seen.add(str(Path(found).resolve()))
    if not candidates:
        raise RuntimeError("A C++17 compiler is required; set CXX if necessary.")
    return candidates


def sdk_options():
    if sys.platform != "darwin":
        return [[]]
    # Try the configured system SDK first. If its stubs are incompatible
    # with the installed linker, try other installed Apple SDKs.
    options = [[]]
    xcrun = shutil.which("xcrun")
    if not xcrun:
        return options
    result = subprocess.run(
        [xcrun, "--sdk", "macosx", "--show-sdk-path"],
        text=True, capture_output=True
    )
    if result.returncode:
        return options
    selected = Path(result.stdout.strip())
    parent = selected.parent
    installed = {p.resolve() for p in parent.glob("MacOSX*.sdk") if p.is_dir()}
    def sdk_version(path):
        return tuple(int(x) for x in re.findall(r"\d+", path.name))
    for sdk in sorted(installed, key=sdk_version):
        options.append(["-isysroot", str(sdk)])
    return options


def build_counter(work, env):
    errors = []
    for compiler in compiler_candidates():
        for options in sdk_options():
            binary = work / "count-bounds"
            command = compiler + [
                "-O3", "-std=c++17"
            ] + options + ["count-bounds.cpp", "-o", str(binary)]
            result = subprocess.run(
                command, cwd=work, env=env, text=True, capture_output=True
            )
            if result.returncode == 0:
                version = subprocess.run(
                    compiler + ["--version"], text=True, capture_output=True
                )
                first_line = version.stdout.splitlines()
                return binary, first_line[0] if first_line else Path(compiler[0]).name
            errors.append(result.stderr)
    raise RuntimeError("C++17 compilation failed:\n" + "\n".join(errors))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--output", type=Path, default=ROOT / "output",
        help="directory for freshly generated tables and verification record"
    )
    args = parser.parse_args()
    verify_integrity()
    expected = json.loads((ROOT / "results" / "expected.json").read_text())
    output = args.output.resolve()
    output.mkdir(parents=True, exist_ok=True)
    if output == ROOT or ROOT in output.parents and output.name in ("src", "results"):
        raise RuntimeError("Choose a separate output directory.")
    env = dict(os.environ, PYTHONDONTWRITEBYTECODE="1")
    log_path = output / "verification.txt"
    with log_path.open("w", encoding="utf-8") as log:
        def record(text):
            print(text, flush=True)
            log.write(text + "\n")
            log.flush()

        def execute(label, command, work):
            record("\n=== " + label + " ===")
            result = subprocess.run(
                command, cwd=work, env=env, text=True,
                stdout=subprocess.PIPE, stderr=subprocess.STDOUT
            )
            log.write(result.stdout)
            log.flush()
            print(result.stdout, end="", flush=True)
            if result.returncode:
                raise RuntimeError(label + " failed; see verification.txt.")
            record("PASS: " + label)
            return result.stdout

        record("Root decompositions: complete computational verification")
        record("Python " + platform.python_version())
        record("Platform: " + platform.system() + " " + platform.machine())
        record("Assertions enabled; network access is not used.")
        with tempfile.TemporaryDirectory(prefix="root-decompositions-") as temp:
            work = Path(temp)
            for name in SOURCES:
                shutil.copyfile(ROOT / "src" / name, work / name)
            binary, compiler = build_counter(work, env)
            record("C++17 compiler: " + compiler)
            record("PASS: package integrity and C++17 compilation")
            python = [sys.executable, "-B"]
            ii9 = execute("II(9,1) chamber inputs and root witnesses",
                          python + ["verify-ii9-extremal-480.py"], work)
            match = re.search(r"Certificate-stream SHA256:\s*([0-9a-f]{64})", ii9)
            if not match or match.group(1) != expected["ii9_witness_sha256"]:
                raise RuntimeError("II(9,1) witness-stream checksum mismatch.")
            execute("Exact analytic interval bounds",
                    python + ["verify-analytic-constants.py"], work)
            execute("II(17,1) lattice data and finite input range",
                    python + ["verify-ii17-finite.py"], work)
            execute("II(17,1) input generation",
                    python + ["enumerate-counts.py"], work)
            execute("II(17,1) all inputs, cutoff 5000",
                    [str(binary), "reduced-vectors-100.txt",
                     "counts-cap5000-complete.txt", "5000"], work)
            execute("II(17,1) nonprimitive inputs, cutoff 62882",
                    [str(binary), "nonprimitive-vectors-100.txt",
                     "nonprimitive-counts-cap62882.txt", "62882"], work)
            execute("II(17,1) complete count and equality audit",
                    python + ["verify-count-results.py"], work)
            execute("Cusp and exceptional perpendicular lattices",
                    python + ["verify-ii17-structure.py"], work)
            data = output / "data"
            data.mkdir(exist_ok=True)
            record("\n=== Deterministic generated tables ===")
            for name, checksum in sorted(expected["data_sha256"].items()):
                source = work / name
                if digest(source) != checksum:
                    raise RuntimeError("Generated table checksum mismatch: " + name)
                shutil.copyfile(source, data / name)
                record("PASS: " + name + "  " + checksum)
        record("\nPASS: all computations and generated-table checks completed.")
        record("The finite lists and counts match the accompanying article.")
    print("Fresh verification record: " + str(log_path))


if __name__ == "__main__":
    main()


==> src/count-bounds.cpp <==
// Exact integer sphere enumeration for root-pair counts in II_{17,1}.
// Input rows: a, b, T, then the 16 doubled E8 coordinates of gamma.
#ifdef NDEBUG
#error "Assertions are required: do not compile with -DNDEBUG."
#endif
#include <algorithm>
#include <array>
#include <cassert>
#include <chrono>
#include <cmath>
#include <fstream>
#include <iostream>
#include <map>
#include <numeric>
#include <string>
#include <unordered_set>
#include <vector>
using namespace std;
using ll=long long;
static_assert(sizeof(ll)>=8, "64-bit integer arithmetic is required.");
struct Choice { int x; ll y2; };
int a,b,T,q,W[16],X[16],parities[2], mult, pairing_gcd;
const int A2[8][8]={{1,-1,-1,-1,-1,-1,-1,1},{2,2,0,0,0,0,0,0},
{-2,2,0,0,0,0,0,0},{0,-2,2,0,0,0,0,0},{0,0,-2,2,0,0,0,0},
{0,0,0,-2,2,0,0,0},{0,0,0,0,-2,2,0,0},{0,0,0,0,0,-2,2,0}};
// With the enforced input bounds: radius <= 87,480,000; cache key < 1.26e12.
// In a U split, the sigma_7 argument is <= 1+T/8 <= 13, so totals < 2.5e11.
ll cap,total,remaining_min[17];
ll remaining_base[17]; int remaining_gcd[17];
array<vector<Choice>,16> choices;
array<unordered_set<unsigned long long>,17> zero_states;
int cache_size;
ll isqrt(ll n){ ll r=sqrt((long double)n); while((r+1)*(r+1)<=n)++r; while(r*r>n)--r; return r; }
int mod(ll n,int d){n%=d;return int(n<0?n+d:n);}
ll floor_div(ll n,ll d){ll v=n/d;return v-((n%d)<0);}
ll sigma7(int n){ll s=0;for(int d=1;d<=n;++d)if(n%d==0){ll v=1;for(int j=0;j<7;++j)v*=d;s+=v;}return s;}

bool e8_member(const int *v){
    int sum=0, parity=mod(v[0],2);
    for(int i=0;i<8;++i){if(mod(v[i],2)!=parity)return false;sum+=v[i];}
    return mod(sum,4)==0;
}
ll scaled_dot(const int *v,const int *w){
    ll ans=-4LL*(ll(v[0])*w[1]+ll(v[1])*w[0]);
    for(int i=2;i<18;++i)ans+=ll(v[i])*w[i];
    return ans;
}
void verify_pair(ll inner){
    ll numerator=inner+2*T-4LL*a*q;
    assert(numerator%(4*b)==0);
    ll p=numerator/(4*b), znorm=0,snorm=0,dot=0;
    int SX[16];
    for(int i=0;i<16;++i){
        SX[i]=W[i]-X[i];
        znorm+=ll(X[i])*X[i];snorm+=ll(SX[i])*SX[i];dot+=ll(W[i])*X[i];
    }
    for(int j=0;j<2;++j){assert(e8_member(X+8*j));assert(e8_member(SX+8*j));}
    assert(dot==inner);
    assert(znorm-8*p*q==8);
    assert(snorm-8*(a-p)*(b-q)==8);
    assert(dot-4LL*a*q-4LL*b*p==-2LL*T);
}

bool split_count(){
    int k=gcd(gcd(a,b),pairing_gcd);
    assert(T%(k*k)==0);
    int g[18]={a/k,b/k};for(int i=0;i<16;++i){assert(W[i]%k==0);g[i+2]=W[i]/k;}
    for(int type=0;type<2;++type){
        int u[18]={};
        if(type==0)u[0]=1;
        else{u[0]=2;u[1]=2;u[9]=-4;u[17]=-4;}
        int inner=0;for(int i=2;i<18;++i)inner+=g[i]*u[i];assert(inner%4==0);
        int B=g[0]*u[1]+g[1]*u[0]-inner/4;
        assert(B>0);
        if((T/(k*k))%(2*B))continue;
        int A=T/(k*k)/(2*B),v[18];bool good=true;
        for(int i=0;i<18;++i){int x=g[i]-A*u[i];if(x%B){good=false;break;}v[i]=x/B;}
        if(!good)continue;
        for(int block=0;block<2;++block){
            int sum=0,p=mod(v[2+8*block],2);
            for(int i=0;i<8;++i){int x=v[2+8*block+i];sum+=x;if(mod(x,2)!=p)good=false;}
            if(mod(sum,4))good=false;
        }
        if(!good)continue;
        assert(gcd(A,B)==1);
        for(int block=0;block<2;++block){
            assert(e8_member(u+2+8*block));assert(e8_member(v+2+8*block));
        }
        assert(scaled_dot(u,u)==0 && scaled_dot(v,v)==0);
        assert(scaled_dot(u,v)==-4);
        for(int i=0;i<18;++i)assert(g[i]==A*u[i]+B*v[i]);
        total=0;for(int j=0;j<=k && total<cap;++j)total+=480*sigma7(1+A*B*j*(k-j));
        return true;
    }
    return false;
}

void walk(int i,ll remaining,int blocksum,ll inner){
    if(total>=cap || remaining<remaining_min[i]) return;
    if((inner+remaining_base[i]+2*T-4LL*a*q)%remaining_gcd[i]) return;
    if(i==16){
        if(remaining==0 && (inner+2*T-4LL*a*q)%(4*b)==0){verify_pair(inner);total+=mult;}
        return;
    }
    unsigned long long key=0;ll before=total;
    // Cache only branches with no completions. Prefixes with these three
    // residues have identical possible suffixes at fixed i, q, and parity.
    if(b>=10){
        key=(remaining*(4*b)+mod(inner,4*b))*4+mod(blocksum,4);
        if(zero_states[i].count(key))return;
    }
    for(auto c:choices[i]){
        if(c.y2>remaining-remaining_min[i+1]) break;
        int s=blocksum+c.x;
        if(i%8==7 && mod(s,4)) continue;
        X[i]=c.x;
        walk(i+1,remaining-c.y2,i%8==7?0:s,inner+ll(W[i])*c.x);
        if(total>=cap) return;
    }
    if(b>=10 && total==before && cache_size<1000000){zero_states[i].insert(key);++cache_size;}
}

void slice(int qq){
    q=qq; mult=(2*q==b ? 1 : 2);
    if((T/2-a*q)%gcd(b,pairing_gcd)) return;
    ll radius=8LL*b*b+4LL*T*q*(b-q);
    if(radius<0) return;
    ll rt=isqrt(radius);
    for(int pp=0;pp<4 && total<cap;++pp){
        parities[0]=pp%2;parities[1]=pp/2;
        int gg=4*b,base=0;
        for(int block=0;block<2;++block){
            int last=W[8*block+7];gg=gcd(gg,abs(4*last));
            for(int i=0;i<8;++i){
                gg=gcd(gg,abs(2*(W[8*block+i]-last)));
                base+=W[8*block+i]*parities[block];
            }
        }
        if((base+2*T-4LL*a*q)%gg) continue;
        for(auto&s:zero_states)s.clear();cache_size=0;
        for(int i=0;i<16;++i){
            auto &v=choices[i];v.clear();
            int shift=q*W[i], p=parities[i/8];
            int low=-floor_div(-shift+rt,b), high=floor_div(shift+rt,b);
            for(int x=low;x<=high;++x){
                if(mod(x,2)!=p) continue;
                ll y=ll(b)*x-shift;
                if(y*y<=radius) v.push_back({x,y*y});
            }
            sort(v.begin(),v.end(),[](Choice x,Choice y){return x.y2<y.y2;});
        }
        remaining_min[16]=0;
        remaining_base[16]=0;remaining_gcd[16]=4*b;
        for(int i=15;i>=0;--i){
            remaining_min[i]=remaining_min[i+1]+(choices[i].empty()?radius+1:choices[i][0].y2);
            remaining_base[i]=remaining_base[i+1]+W[i]*parities[i/8];
            remaining_gcd[i]=gcd(remaining_gcd[i+1],abs(2*W[i]));
        }
        walk(0,radius,0,0);
    }
}

int main(int argc,char**argv){
    assert(argc>=3);
    ifstream in(argv[1]);ofstream out(argv[2]);
    assert(in && out);
    cap=argc>=4?stoll(argv[3]):5000;
    assert(cap>0);
    int rows=0; map<ll,ll> histogram;
    auto start=chrono::steady_clock::now();
    while(in>>a){
        in>>b>>T;assert(in);
        for(int&i:W){in>>i;assert(in);assert(-2700<=i && i<=2700);}
        assert(1<=b && b<=900 && b<=a && a<=950 && 2<=T && T<=100 && T%2==0);
        assert(e8_member(W) && e8_member(W+8));
        pairing_gcd=0;
        for(int block=0;block<2;++block)for(int j=0;j<8;++j){
            int pair=0;for(int i=0;i<8;++i)pair+=W[8*block+i]*A2[j][i];
            assert(pair%4==0);pairing_gcd=gcd(pairing_gcd,abs(pair/4));
        }
        ll norm=-8LL*a*b;for(int w:W)norm+=ll(w)*w;assert(norm==-4LL*T);
        total=0;
        if(!split_count()){
            for(int qq=0;qq<=b/2 && total<cap;++qq) slice(qq);
            for(int qq=-1;8LL*b*b+4LL*T*qq*(b-qq)>=0 && total<cap;--qq) slice(qq);
        }
        ++rows; ++histogram[min(total,cap)];
        out<<a<<' '<<b<<' '<<T<<' '<<min(total,cap);
        for(int w:W)out<<' '<<w;out<<'\n';
        if(rows%1000==0){
            cerr<<"rows "<<rows<<" elapsed "<<chrono::duration<double>(chrono::steady_clock::now()-start).count()<<" seconds; minimum "<<histogram.begin()->first<<'\n';
            out.flush();
        }
    }
    assert(in.eof());
    out.flush();assert(out);
    cout<<"Rows "<<rows<<"; cap "<<cap<<"\n";
    for(auto [v,n]:histogram)cout<<v<<" : "<<n<<'\n';
}


==> src/enumerate-counts.py <==
#!/usr/bin/env python3
"""Generate the complete Section 5 input list using exact integers."""

if not __debug__:
    raise RuntimeError('Run without Python optimization (-O).')

import importlib.util
from pathlib import Path

here = Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location('ii17_finite', here/'verify-ii17-finite.py')
lattice_data = importlib.util.module_from_spec(spec)
spec.loader.exec_module(lattice_data)


def main():
    assert __debug__, 'Run without Python optimization (-O).'
    count = nonprimitive_count = 0
    with (here/'reduced-vectors-100.txt').open('w') as output, \
         (here/'nonprimitive-vectors-100.txt').open('w') as nonprimitive:
        for a,b,T,*W in lattice_data.reduced_vectors():
            g = (a,b)+tuple(W)
            assert lattice_data.lattice(g) and lattice_data.dot(g,g) == -T
            row = ' '.join(map(str,(a,b,T)+tuple(W)))+'\n'
            output.write(row)
            if lattice_data.divisibility(g) > 1:
                nonprimitive.write(row)
                nonprimitive_count += 1
            count += 1
    assert count == 74029, count
    assert nonprimitive_count == 607, nonprimitive_count
    print('Exhaustive reduced representatives:',count)
    print('Nonprimitive reduced representatives:',nonprimitive_count)


if __name__ == '__main__':
    main()


==> src/intervals.py <==
#!/usr/bin/env python3
"""Outward rational intervals, using only the Python standard library.

Roots use integer bisection on a 10**40 grid.  Machin's formula for pi
uses alternating-series remainders.  exp uses range reduction, a positive
Taylor sum and a geometric upper bound for its omitted tail.  zeta_upper
uses the decreasing-function integral bound.  No binary floats are used.
Run without -O: the verifier's strict comparisons are assertions.
"""
from fractions import Fraction as F
from math import comb

PRECISION = 10**40
if not __debug__:
    raise RuntimeError('Run without Python optimization (-O).')

def integer_root(x, n):
    """Return floor(x**(1/n)) for nonnegative integral x and positive n."""
    assert isinstance(x, int) and x >= 0 and isinstance(n, int) and n > 0
    lo, hi = 0, 1 << ((x.bit_length()+n-1)//n)
    while lo+1 < hi:
        m = (lo+hi)//2
        if m**n <= x: lo = m
        else: hi = m
    return lo

class I:
    def __init__(self, lo, hi=None):
        self.lo=F(lo); self.hi=self.lo if hi is None else F(hi)
        assert self.lo <= self.hi
    def __add__(self, x):
        x=iv(x); return I(self.lo+x.lo,self.hi+x.hi)
    __radd__=__add__
    def __neg__(self): return I(-self.hi,-self.lo)
    def __sub__(self,x): return self+-iv(x)
    def __rsub__(self,x): return iv(x)+-self
    def __mul__(self,x):
        x=iv(x); v=[a*b for a in (self.lo,self.hi) for b in (x.lo,x.hi)]
        return I(min(v),max(v))
    __rmul__=__mul__
    def __truediv__(self,x):
        x=iv(x); assert x.lo*x.hi>0
        return self*I(1/x.hi,1/x.lo)
    def __rtruediv__(self,x): return iv(x)/self
    def __pow__(self,e):
        e=F(e); assert self.lo>0
        if e<0:return 1/(self**(-e))
        n=e.denominator; p=e.numerator
        if n==1:return I(self.lo**p,self.hi**p)
        # floor(root(floor(t))) == floor(root(t)); adding one at the
        # upper endpoint therefore encloses the exact rational root.
        a=integer_root(self.lo.numerator*PRECISION**n//self.lo.denominator,n)
        b=integer_root(self.hi.numerator*PRECISION**n//self.hi.denominator,n)+1
        return I(F(a,PRECISION)**p,F(b,PRECISION)**p)

def iv(x):return x if isinstance(x,I) else I(x)
def upper(x,b):assert iv(x).hi<F(b), (iv(x).hi, F(b))
def lower(x,b):assert iv(x).lo>F(b), (iv(x).lo, F(b))

def atan_recip(q,N=45):
    assert isinstance(q, int) and q > 1 and isinstance(N, int) and N > 0
    s=sum((F((-1)**j,(2*j+1)*q**(2*j+1)) for j in range(N)),F(0))
    t=F((-1)**N,(2*N+1)*q**(2*N+1))
    return I(min(s,s+t),max(s,s+t))

pi=16*atan_recip(5)-4*atan_recip(239)
lower(pi,'3.1415926535897932384626433832795028841971')
upper(pi,'3.1415926535897932384626433832795028841972')

def rounded(x):
    """Enclose an interval on a fixed rational grid; never round inward."""
    x=iv(x)
    lo=x.lo.numerator*PRECISION//x.lo.denominator
    hi=-((-x.hi.numerator*PRECISION)//x.hi.denominator)
    return I(F(lo,PRECISION),F(hi,PRECISION))

def exp_scalar(x,N=80):
    x=F(x)
    assert isinstance(N, int) and N > 0
    if x<0:return 1/exp_scalar(-x,N)
    squarings=0
    while x>1:
        x/=2
        squarings+=1
    s=t=F(1)
    for j in range(1,N+1): t=t*x/j; s+=t
    # The first omitted term is t*x/(N+1). Every subsequent ratio
    # is at most x/(N+2), and 0 <= x <= 1 after range reduction.
    tail=t*x/(N+1)/(1-x/(N+2))
    result=rounded(I(s,s+tail))
    for _ in range(squarings):
        result=rounded(result*result)
    return result
def exp(x):
    x=rounded(x)
    return I(exp_scalar(x.lo).lo,exp_scalar(x.hi).hi)

def zeta_upper(s,N=100):
    # Decreasing-function integral bound for the omitted positive tail.
    assert isinstance(s, int) and s > 1 and isinstance(N, int) and N > 0
    return sum((F(1,j**s) for j in range(1,N+1)),F(0))+F(1,(s-1)*N**(s-1))



==> src/verify-analytic-constants.py <==
#!/usr/bin/env python3
"""Rational interval verification of all numerical analytic bounds.

Run with Python 3.9 or newer, without -O. Only the standard library is used.
The inequalities for arbitrary rank and the monotonicity in T are proved
in the article; this file checks their explicit numerical specializations.
No floating-point number participates in an assertion.
"""
from intervals import F, I, comb, exp, lower, pi, upper, zeta_upper
from math import factorial, ceil

if not __debug__:
    raise RuntimeError('Run without Python optimization (-O).')


def gamma(x):
    x = F(x)
    assert x > 0
    if x.denominator == 1:
        return I(factorial(x.numerator - 1))
    assert x.denominator == 2 and x > 0
    value = pi**F(1, 2)
    for j in range((x.numerator - 1) // 2):
        value *= F(2*j + 1, 2)
    return value


def beta(j):
    return (1, 2, 3, 4, 4, 4, 3, 2)[j % 8]


def C(r):
    return gamma(F(r-2, 2)) / (2*pi)**F(r-2, 2)


def A(r, j, alpha):
    return (C(r)*3**j*I(beta(r-j))**(-alpha)
            * I(F(1, 4))**(j*alpha-F(r-2, 2)))


def report(label, value):
    # Outward decimal endpoints are for reading only; the assertions above
    # and below use Fraction endpoints throughout.
    scale = 10**12
    lo = value.lo.numerator*scale // value.lo.denominator
    hi = -((-value.hi.numerator*scale) // value.hi.denominator)
    def decimal(k):
        return f"{k//scale}.{k%scale:012d}"
    print(f"{label}: [{decimal(lo)}, {decimal(hi)}]")


# The single Bessel bound used at every weight.
for r, bound in ((8, 20), (9, 16), (16, 6), (17, 6)):
    nu = F(r-2, 2)
    M = I(F(27, 40))*I(nu)**F(-1, 3)
    value = (4*pi**2*nu/(nu-1)
             * M**(1-1/nu) / gamma(nu+1)**(1/nu))
    upper(value, bound)
    report(f"Bessel constant, rank {r}", value)


# Exceptional local factors in the two discriminant-group bounds.
Hcyc = ((F(1, 2)+1/I(2)**F(1, 2))
        * (F(2, 3)+1/I(3)**F(1, 2))/I(6)**F(1, 6))
Htwo = 3/(2*I(2)**F(1, 2))
upper(Hcyc, F(9, 8))
upper(Htwo, F(9, 8))
for p in (2, 3):
    # The cyclic normalized local factor attains its maximum at f=1.
    first = 1+1/I(p)**F(1, 2)-F(1, p)
    second = (1+1/I(p)**F(1, 2)-1/I(p)**F(3, 2))/first
    lower(first, (I(p)**F(1, 6)).hi)
    upper(second, (I(p)**F(1, 6)).lo)
upper(1+1/I(5)**F(1, 2)-F(1, 5), (I(5)**F(1, 6)).lo)
# The paper's uniform coarse comparisons at p>=5 and p>=3.
upper(1+1/I(5)**F(1, 2)-F(1, 5), F(5, 4))
upper(I(F(5, 4)), (I(5)**F(1, 6)).lo)
upper(I(F(5, 4)), (I(3)**F(1, 4)).lo)
# For length two, p>=3 contributes at most one; for p=2 the maximum
# is among 0<=e,m<=1 and is attained at (e,m)=(1,0).
second2 = ((1+1/I(2)**F(1, 2)-1/I(2)**F(3, 2))
           / (F(1, 2)+1/I(2)**F(1, 2)))
upper(second2, (I(2)**F(1, 4)).lo)
upper(I(F(4, 3)), (I(2)**F(1, 2)).lo)
upper(I(F(5, 3)), (I(3)**F(1, 2)).lo)
upper(1+1/I(3)**F(1, 2)-F(1, 3), (I(3)**F(1, 4)).lo)
for e, m in ((0, 0), (0, 1), (1, 1)):
    value = (1+F(e, 2)+I(2)**F(-1, 2)*(1-I(2)**F(-m, 2)))
    value /= I(2)**F(2*e+m, 4)
    upper(value, Htwo.lo)
report("cyclic H constant", Hcyc)
report("length-two H constant", Htwo)


# The explicit density comparison, uniform for m>=7 by the monotonicity
# of the local factors proved in the paper.
upper(I(zeta_upper(6)), F(327, 320))
assert F(129, 128)*F(320, 327) == F(215, 218)
lower(I(F(215, 218)), F(49, 50))
report("density lower bound at m=7", (1+I(2)**(-7))/zeta_upper(6))


# Gaussian tails: check every index in the finite maximum defining tau_r.
a = I(3)**F(1, 2)/2
lower(exp(pi*(I(3)**F(1, 2)-1)/2), 2)
tail_constants = {8: 3, 9: 3, 16: 2000, 17: 2000}
for r, tau in tail_constants.items():
    ratio = F(comb(r+6, 7), comb(r+2, 3))
    U = 1+2*comb(r+2, 3)*exp(-2*pi)/(1-ratio*exp(-2*pi))
    upper(ratio*exp(-2*pi), 1)
    h = F(r, 2)-2
    maxima = []
    for N in [F(1, 4)]+[F(j, 2) for j in range(1, r+1)]:
        x = 2*pi*N
        falling = F(1)
        total = I(0)
        for ell in range(ceil(h)+1):
            if ell:
                falling *= h-ell+1
            total += falling*a**(h-ell)/x**ell
        bound = exp(-(2*a-1)*pi*N)*total/x
        j = int(2*N)
        M = comb(r+j, j)-(comb(r+j-2, j-2) if j >= 2 else 0)
        upper(U*M*bound, tau)
        maxima.append(U*M*bound)
    report(f"tail maximum, rank {r}",
           I(max(v.lo for v in maxima), max(v.hi for v in maxima)))


# Norms, relative errors, and the two large-range representation bounds.
rows = ((9, 200, F(8, 5), F(17, 1000), F(7, 500)),
        (17, 100, F(3, 2), F(3, 2000), F(13, 10000)))
for r, endpoint, b_value, thick_bound, thin_bound in rows:
    T, b, s = I(endpoint), I(b_value), r-2
    D = C(r)*b**F(-s, 2)*(F(4*s, s-2)+F(4*s, s-1))
    D += sum((A(r, j, F(s, 4)) for j in range(3, r+1)), I(0))
    rs = r-1
    B = 2*zeta_upper(rs-2)*C(rs)*I(beta(rs-1))**F(-(rs-2), 2)
    B += sum((A(rs, j, F(rs-2, 2)) for j in range(2, rs+1)), I(0))
    thick = D+tail_constants[r]*T**F(-(r-4), 4)
    thin = b**F(r-3, 2)*B+tail_constants[rs]*b**F(1, 2)*T**F(-(r-4), 4)
    upper(thick, thick_bound)
    upper(thin, thin_bound)
    report(f"normalized thick norm, rank {r}", thick)
    report(f"normalized thin norm, rank {rs}", thin)

    for rank, norm_bound, d, x, theta, bessel in (
        (r, thick_bound, T, T/8, F(1, 6), 16 if r == 9 else 6),
        (rs, thin_bound, b*T**F(1, 2), 3*T/32, F(1, 4), 20 if rs == 8 else 6),
    ):
        kappa, nu = F(rank, 2), F(rank-2, 2)
        if rank == 9:
            eta = 17/(16*I(zeta_upper(3)))
        elif rank == 8:
            eta = 9/(8*I(zeta_upper(2)))
        else:
            m = 8 if rank == 17 else 7
            density = (1+I(2)**(-m))/I(zeta_upper(m-1))
            lower(density, F(49, 50))
            eta = I(F(49, 50))
        norm = I(norm_bound)**F(1, 2)*T**F(rank-2, 8)+1/I(24)**F(1, 2)
        error2 = (nu**2*gamma(nu)/(4*pi**(nu+2)*eta**2)
                  * norm**2*x**(-nu)
                  * (d+bessel*F(9, 8)*x*d**(theta+F(1, 2))))
        upper(error2, F(19, 20)**2)
        table_bound = {8: F(942, 1000), 9: F(946, 1000),
                       16: F(561, 1000), 17: F(530, 1000)}[rank]
        upper(error2, table_bound**2)
        report(f"relative error at T={endpoint}, rank {rank}", error2**F(1, 2))
        count = eta*(2*pi)**kappa/gamma(kappa)*x**nu/d**F(1, 2)/20
        target_power = F(11, 4) if r == 9 else F(27, 4)
        target_coefficient = F(1, 200) if r == 9 else F(1, 10**6)
        branch_power = F(4*((r-1)//8)-1) if rank == r else target_power
        lower(count/T**branch_power, target_coefficient)
        lower(count/T**target_power, target_coefficient)
        lower(T**target_power*target_coefficient, 2640 if r == 9 else 62880)
        report(f"representation bound divided by T^{target_power}, rank {rank}",
               count/T**target_power)
        report(f"uniform coefficient of T^{branch_power}, rank {rank}",
               count/T**branch_power)

print("PASS: every assertion used exact rational intervals.")
print("For T>=200: R_1(gamma)>T^(11/4)/200>2640 when c>1.")
print("For T>=100: R_2(gamma)>T^(27/4)/1000000>62880 when c>1.")


==> src/verify-count-results.py <==
#!/usr/bin/env python3
"""Audit the fresh Section 5 input lists and capped II17 root-pair counts.

Run enumerate-counts.py and count-bounds.cpp on both input files first.
All filenames are relative to this script. Values strictly below a cutoff
are exact; an attained cutoff records only a certified lower bound.
"""

if not __debug__:
    raise RuntimeError('Run without Python optimization (-O).')

import importlib.util
from collections import Counter
from math import gcd
from pathlib import Path

here = Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location('ii17_finite', here/'verify-ii17-finite.py')
L = importlib.util.module_from_spec(spec)
spec.loader.exec_module(L)


def rows(name, width):
    result = [tuple(map(int,line.split()))
              for line in (here/name).read_text().splitlines()]
    assert all(len(row) == width for row in result), name
    return result


def vector(row):
    return row[:2]+row[3:]


def interchange_factors(g):
    return g[:2]+g[10:18]+g[2:10]


def canonical(g):
    return min(g,interchange_factors(g))


def split_certificate(g,T):
    """Verify an integral U containing g; return its certified cusp type."""
    for name,u in [('E8+E8',(1,0)+(0,)*16), ('D16+',L.eD)]:
        B = -L.dot(g,u)
        assert B > 0
        if T % (2*B):
            continue
        A = T//(2*B)
        vv = L.sub(g,u,A)
        if any(x % B for x in vv):
            continue
        v = tuple(x//B for x in vv)
        if not L.lattice(v):
            continue
        assert L.lattice(u)
        assert L.dot(u,u) == L.dot(v,v) == 0
        assert L.dot(u,v) == -1 and A > 0 and gcd(A,B) == 1
        assert g == tuple(A*x+B*y for x,y in zip(u,v))
        return name
    raise AssertionError(('uncertified U splitting',g))


def main():
    assert __debug__, 'Run without Python optimization (-O).'
    inputs = rows('reduced-vectors-100.txt',19)
    outputs = rows('counts-cap5000-complete.txt',20)
    assert len(inputs) == len(set(inputs)) == len(outputs) == 74029
    for g,r in zip(inputs,outputs):
        assert r[:3]+r[4:] == g and 960 <= r[3] <= 5000
        assert L.lattice(vector(g)) and L.dot(vector(g),vector(g)) == -g[2]
    expected = {960:160,1632:2,4488:1,4544:1,4600:1,4656:1,
                4768:1,4992:1,5000:73861}
    assert Counter(r[3] for r in outputs) == Counter(expected)
    assert all(r[2] == 4 for r in outputs if 1632 < r[3] < 5000)

    # Identify the exceptional *vectors*, not just their multiplicities or norms.
    named = {}
    for name,a,i,j,T in [('y_D',2,0,7,2),('y_A',3,1,1,2),('y_4',3,1,6,4)]:
        g = (a,a)+tuple(-x for x in L.W2[i]+L.W2[j])
        assert L.lattice(g) and L.dot(g,g) == -T and L.divisibility(g) == 1
        named[name] = canonical(g)
    assert {canonical(r[:2]+r[4:]) for r in outputs if r[3] == 1632} \
        == {named['y_D'],named['y_A']}
    assert {canonical(r[:2]+r[4:]) for r in outputs if r[3] == 4488} \
        == {named['y_4']}

    # Every equality input is primitive and has an explicit integral U splitting.
    split_cusps = Counter()
    for a,b,T,N,*W in outputs:
        if N == 960:
            g = (a,b)+tuple(W)
            assert L.divisibility(g) == 1
            split_cusps[split_certificate(g,T)] += 1
    assert split_cusps == Counter({'E8+E8':80,'D16+':80})

    ni = rows('nonprimitive-vectors-100.txt',19)
    nr = rows('nonprimitive-counts-cap62882.txt',20)
    assert len(ni) == len(set(ni)) == len(nr) == 607
    # Exact subset equality checks both omissions and spurious input rows.
    assert ni == [g for g in inputs if L.divisibility(vector(g)) > 1]
    for g,r in zip(ni,nr):
        assert r[:3]+r[4:] == g and 55488 <= r[3] <= 62882
        divisor = L.divisibility(vector(g))
        assert all(x % divisor == 0 for x in vector(g))
        primitive = tuple(x//divisor for x in vector(g))
        assert L.lattice(primitive) and L.divisibility(primitive) == 1
        assert g[2] % (divisor*divisor) == 0
    assert Counter(r[3] for r in nr) == Counter({55488:2,62880:2,62882:603})
    doubles = {canonical(tuple(2*x for x in named[name])) for name in ('y_D','y_A')}
    assert {canonical(r[:2]+r[4:]) for r in nr if r[3] == 55488} == doubles
    assert all(r[2] == 8 for r in nr if r[3] == 55488)
    for a,b,T,N,*W in nr:
        if N == 62880:
            g = (a,b)+tuple(W)
            assert L.divisibility(g) == 2 and T == 8
            split_certificate(tuple(x//2 for x in g),T//4)

    print('PASS: 74029 exhaustive reduced representatives; universal bound 960.')
    print('PASS: all 160 equality inputs are primitive, with integral U splittings (80 at each cusp).')
    print('PASS: precisely y_D,y_A attain 1632; precisely y_4 attains 4488, up to factor interchange.')
    print('PASS: the nonprimitive input file is exactly the 607-row nonprimitive subset.')
    print('PASS: precisely 2y_D,2y_A attain 55488; all other nonprimitive counts are at least 62880.')
    print('PASS: the two 62880 inputs are doubles of primitive U vectors of square -2.')
    print('Finite counts:',sorted(expected.items()),'(5000 is a cutoff).')
    print('Nonprimitive counts:',[(55488,2),(62880,2),(62882,603)],'(62882 is a cutoff).')


if __name__ == '__main__':
    main()


==> src/verify-ii17-finite.py <==
#!/usr/bin/env python3
"""Shared lattice data and reduced-input verification for II_{17,1}.

Vectors are (a,b,2*x_1,...,2*x_16), with (e,f)=-1.
Only the standard library is used. Run without Python's -O option.
The proof of exhaustiveness is in the accompanying mathematical note.
"""

if not __debug__:
    raise RuntimeError('Run without Python optimization (-O).')

from itertools import combinations, product

A2=((1,-1,-1,-1,-1,-1,-1,1),(2,2,0,0,0,0,0,0),
    (-2,2,0,0,0,0,0,0),(0,-2,2,0,0,0,0,0),
    (0,0,-2,2,0,0,0,0),(0,0,0,-2,2,0,0,0),
    (0,0,0,0,-2,2,0,0),(0,0,0,0,0,-2,2,0))
G=((4,5,7,10,8,6,4,2),(5,8,10,15,12,9,6,3),
   (7,10,14,20,16,12,8,4),(10,15,20,30,24,18,12,6),
   (8,12,16,24,20,15,10,5),(6,9,12,18,15,12,8,4),
   (4,6,8,12,10,8,6,3),(2,3,4,6,5,4,3,2))
MARKS=(2,3,4,6,5,4,3,2)
ZERO=(0,)*8

def edot(x,y):
    n=sum(a*b for a,b in zip(x,y))
    assert n%4==0
    return n//4

def dot(x,y):
    return -x[0]*y[1]-x[1]*y[0]+edot(x[2:],y[2:])

def sub(x,y,m=1):return tuple(a-m*b for a,b in zip(x,y))
def reflect(x,r):return sub(x,r,dot(x,r))
def lattice(x):
    return (len(x)==18 and all(isinstance(t,int) for t in x)
            and all(sum(z)%4==0 and len({t%2 for t in z})==1
                    for z in (x[2:10],x[10:18])))

W2=tuple(tuple(sum(G[i][k]*A2[k][j] for k in range(8))
               for j in range(8)) for i in range(8))
assert all(edot(W2[i],A2[j])==(i==j)
           for i in range(8) for j in range(8))
R=[]
for i,j in combinations(range(8),2):
    for a,b in product((-2,2),repeat=2):
        r=[0]*8;r[i]=a;r[j]=b;R.append(tuple(r))
R.extend(r for r in product((-1,1),repeat=8) if sum(r)%4==0)
assert len(R)==240 and len(set(R))==240
assert all(lattice((0,0)+r+ZERO) and edot(r,r)==2 for r in R)

def coords(c):
    return tuple(sum(c[i]*W2[i][j] for i in range(8))
                 for j in range(8))
def norm(c):
    return sum(c[i]*c[j]*G[i][j] for i in range(8) for j in range(8))
def alcove(b,j=0,c=()):
    if j==8:yield c
    else:
        for t in range(b//MARKS[j]+1):
            yield from alcove(b-MARKS[j]*t,j+1,c+(t,))
def reduced_weights(b, tmax):
    """All alcove weights with deficit at most tmax, in canonical order."""
    assert b > 0 and tmax > 0
    lo = max(0, (b*b-9*tmax+2*b-1)//(2*b))
    out = []
    for c1 in range(lo, b//2+1):
        h = b-2*c1
        for cc in alcove(h, 1):
            c = (c1,)+cc
            deficit = b*b-norm(c)
            if deficit <= tmax:
                assert deficit >= 0 and 9*deficit >= b*h
                out.append((deficit, c, coords(c)))
    return sorted(out)


def reduced_vectors(tmax=100):
    """Yield (a,b,T,W...) for the finite list proved in Section 5."""
    for b in range(1, 9*tmax+1):
        weights = reduced_weights(b, tmax)
        for i, (deficit, c, w) in enumerate(weights):
            for other_deficit, cc, v in weights[i:]:
                if deficit+other_deficit > tmax:
                    break
                for ell in range((tmax-deficit-other_deficit)//(2*b)+1):
                    T = deficit+other_deficit+2*ell*b
                    if not T:
                        continue
                    a = b+ell
                    W = tuple(-x for x in w+v)
                    assert 0 < T <= tmax and T % 2 == 0
                    assert sum(x*x for x in W) == 4*(2*a*b-T)
                    yield (a,b,T)+W


def divisibility(g):
    """gcd of pairings with an integral basis; M is unimodular."""
    from math import gcd
    divisor = gcd(g[0],g[1])
    for block in (g[2:10],g[10:18]):
        for alpha in A2:
            divisor = gcd(divisor, edot(block,alpha))
    return divisor


# The nineteen roots and the second cusp in Section 5.
eD = (2,2)+tuple(-t for t in W2[0])+tuple(-t for t in W2[0])
theta = tuple(sum(MARKS[k]*A2[k][i] for k in range(8)) for i in range(8))
S = []
for block in (0,1):
    S.extend((0,0)+(aa+ZERO if block == 0 else ZERO+aa) for aa in A2)
    tt = tuple(-x for x in theta)
    S.append((1,0)+(tt+ZERO if block == 0 else ZERO+tt))
S.append((-1,1)+ZERO+ZERO)


def main():
    """Check lattice structure and the complete reduced input range."""
    from collections import Counter
    assert __debug__, 'Run without Python optimization (-O).'
    assert all(lattice(r) and dot(r,r) == 2 for r in S)
    assert lattice(eD) and dot(eD,eD) == 0 and divisibility(eD) == 1
    orthogonal = [r for r in S if dot(r,eD) == 0]
    assert len(orthogonal) == 17
    simple = orthogonal[1:]
    roots = set(simple)
    todo = list(simple)
    while todo:
        root = todo.pop()
        for alpha in simple:
            reflected = reflect(root,alpha)
            if reflected not in roots:
                roots.add(reflected)
                todo.append(reflected)
            assert len(roots) <= 480
    assert len(roots) == 480
    assert all(lattice(r) and dot(r,r) == 2 and dot(r,eD) == 0 for r in roots)
    counts = Counter()
    nonprimitive = largest_b = 0
    for a,b,T,*W in reduced_vectors():
        g = (a,b)+tuple(W)
        assert lattice(g) and dot(g,g) == -T
        counts[T] += 1
        nonprimitive += divisibility(g) > 1
        largest_b = max(largest_b,b)
    assert sum(counts.values()) == 74029
    assert nonprimitive == 607
    print('PASS: E8 lattice data and 480 roots at the D16+ cusp.')
    print('PASS: 74029 reduced inputs, including 607 nonprimitive inputs.')
    print('Largest b encountered:',largest_b)
    print('Inputs by T:',sorted(counts.items()))


if __name__ == '__main__':
    main()


==> src/verify-ii17-structure.py <==
#!/usr/bin/env python3
"""Exact certificates for the second cusp and exceptional perpendiculars.

Standard library only. No stored count files are read. Run without -O.
The coordinate conventions and lattice data are shared with
verify-ii17-finite.py.  This checks Gram matrices, reflection closure,
finite discriminant groups, glue minima and shell formulas.  It does not
prove global orbit exhaustiveness or the theoretical lattice and shell
identifications used in the paper.
"""
import importlib.util
from pathlib import Path
from itertools import combinations, product
from math import comb, gcd
from fractions import Fraction

if not __debug__:
    raise RuntimeError('Run without Python optimization (-O).')
spec = importlib.util.spec_from_file_location(
    'ii17_lattice', Path(__file__).with_name('verify-ii17-finite.py'))
shared = importlib.util.module_from_spec(spec)
spec.loader.exec_module(shared)
A2, W2, ZERO = shared.A2, shared.W2, shared.ZERO
S, eD = shared.S, shared.eD
dot, edot, member = shared.dot, shared.edot, shared.lattice
reflect, sub = shared.reflect, shared.sub

def block_member(x):
    return len({t % 2 for t in x}) == 1 and sum(x) % 4 == 0

def det_positive(M):
    """Fraction-free elimination; positive pivots certify definiteness."""
    a = [list(r) for r in M]
    previous = 1
    for k in range(len(a)-1):
        pivot = a[k][k]
        assert pivot > 0
        for i in range(k+1,len(a)):
            for j in range(k+1,len(a)):
                numerator = a[i][j]*pivot-a[i][k]*a[k][j]
                assert numerator % previous == 0
                a[i][j] = numerator//previous
        previous = pivot
    assert a[-1][-1] > 0
    return a[-1][-1]

def diagram_types(gram):
    n = len(gram)
    assert all(gram[i][i] == 2 for i in range(n))
    assert all(gram[i][j] in (0,-1) for i in range(n) for j in range(i))
    adj = [{j for j in range(n) if i != j and gram[i][j] == -1}
           for i in range(n)]
    unseen = set(range(n)); types = []
    while unseen:
        todo = [min(unseen)]; component = set()
        while todo:
            v = todo.pop()
            if v in component:
                continue
            component.add(v); todo.extend(adj[v]-component)
        unseen -= component
        assert sum(len(adj[v]) for v in component) == 2*(len(component)-1)
        centres = [v for v in component if len(adj[v]) == 3]
        assert all(len(adj[v]) <= 3 for v in component)
        if not centres:
            types.append('A'+str(len(component)))
            continue
        assert len(centres) == 1
        centre = centres[0]; arms = []
        for v in adj[centre]:
            previous, length = centre, 1
            while len(adj[v]) == 2:
                nxt = next(iter(adj[v]-{previous}))
                previous,v = v,nxt; length += 1
            assert len(adj[v]) == 1
            arms.append(length)
        arms.sort()
        if arms[:2] == [1,1]:
            types.append('D'+str(len(component)))
        else:
            assert arms in ([1,2,2],[1,2,3],[1,2,4])
            types.append('E'+str(len(component)))
    return sorted(types)

assert len(S) == 19 and all(member(r) and dot(r,r) == 2 for r in S)

# A primitive hyperbolic plane at the second cusp.  Project the selected
# perpendicular roots into its positive-definite orthogonal complement.
fD = sub(eD,S[0],-1)
assert member(eD) and member(fD)
assert dot(eD,eD) == dot(fD,fD) == 0 and dot(eD,fD) == -1
assert shared.divisibility(eD) == 1
assert [dot(eD,r) for r in S] == [-1]+[0]*8+[-1]+[0]*9
orthogonal = [r for r in S if dot(r,eD) == 0]
assert len(orthogonal) == 17 and orthogonal[0] == S[1]
simple = [sub(r,eD,-dot(r,fD)) for r in orthogonal[1:]]
assert all(member(r) and dot(r,eD) == dot(r,fD) == 0 for r in simple)
gram = [[dot(r,s) for s in simple] for r in simple]
assert det_positive(gram) == 4 and diagram_types(gram) == ['D16']
roots = set(simple)
todo = list(simple)
while todo:
    r = todo.pop()
    for alpha in simple:
        reflected = reflect(r,alpha)
        if reflected not in roots:
            roots.add(reflected)
            todo.append(reflected)
        assert len(roots) <= 480
assert len(roots) == 480
assert all(member(r) and dot(r,r) == 2
           and dot(r,eD) == dot(r,fD) == 0 for r in roots)
# A D16 spinor has sixteen coordinates +/-1/2, hence square4.
assert Fraction(16,4) == 4
print('PASS: e_D,f_D split a hyperbolic plane; projected D16 determinant4; reflection closure480; spinor minimum square4.')

cases = [
    ('y_D',2,0,7,2,[1,17],['D10','E7'],8,2),
    ('y_A',3,1,1,2,[2,11],['A17'],18,3),
    ('y_4',3,1,6,4,[2,16],['A11','E6'],36,3),
]
for name,a,i,j,T,deleted,expected,root_det,index in cases:
    gamma = (a,a)+tuple(-x for x in W2[i]+W2[j])
    assert member(gamma) and dot(gamma,gamma) == -T
    div = gcd(gamma[0],gamma[1])
    for block in (0,1):
        for alpha in A2:
            div = gcd(div,edot(gamma[2+8*block:10+8*block],alpha))
    assert div == 1
    assert [k+1 for k,r in enumerate(S) if dot(gamma,r)] == deleted
    roots = [r for r in S if dot(gamma,r) == 0]
    gram = [[dot(r,s) for s in roots] for r in roots]
    assert len(roots) == 17 and det_positive(gram) == root_det
    assert diagram_types(gram) == expected
    assert root_det == index*index*T
    print('PASS:',name,'primitive; root system',expected,'determinant',root_det,'index',index)

# E7 and E6 minimal dual shells, directly in the coordinate model of E8.
roots8 = shared.R
assert len(roots8) == 240 and len(set(roots8)) == 240
assert all(block_member(x) and edot(x,x) == 2 for x in roots8)
a1 = (0,0,0,0,0,0,2,-2)
a2 = (0,0,0,0,0,2,-2,0)
assert edot(a1,a2) == -1
assert sum(edot(x,a1) == 0 for x in roots8) == 126
assert sum(edot(x,a1) == 1 for x in roots8) == 56
assert sum(edot(x,a1) == edot(x,a2) == 0 for x in roots8) == 72
assert sum((edot(x,a1),edot(x,a2)) == (1,0) for x in roots8) == 27
# Orthogonal projection subtracts square1/2 in the A1 direction and
# square2/3 in the A2 directions, respectively.  Negation supplies the
# other nonzero E6 class with the same shell size.
assert 2-Fraction(1,2) == Fraction(3,2)
assert 2-Fraction(2,3) == Fraction(4,3)

# Every E8 vector of square4 has doubled coordinates in exactly one of
# these three families: a single +/-4; four +/-2; or one +/-3 and seven +/-1.
norm4 = set()
for i in range(8):
    for sign in (-4,4):
        x = [0]*8; x[i] = sign; norm4.add(tuple(x))
for indices in combinations(range(8),4):
    for signs in product((-2,2),repeat=4):
        x = [0]*8
        for i,sign in zip(indices,signs): x[i] = sign
        norm4.add(tuple(x))
for i in range(8):
    for signs in product((-1,1),repeat=8):
        x = list(signs); x[i] *= 3
        if block_member(x): norm4.add(tuple(x))
assert all(block_member(x) and edot(x,x) == 4 for x in norm4)
assert len(norm4) == 2160
assert sum(edot(x,a1) == 0 for x in norm4) == 756
print('PASS: E7 roots and norm4 shell 126,756; nonzero dual minima 56; E6 roots72 and each nonzero dual minimum shell27.')

# Discriminant-form checks, using Q=x^2/2 modulo one.  The standard
# D_even discriminant group is (Z/2)^2: 0=(0,0), v=(1,0),
# s=(0,1), c=(1,1).  The two spinors are interchanged by an isometry.
def qA(n,j):
    j %= n
    return Fraction(j*(n-j),2*n)

def d_minimum(n, v, s):
    return (Fraction(0), Fraction(1), Fraction(n,4), Fraction(n,4))[v+2*s]

def finite_form(moduli, q, generator, index, quotient_order,
                expected_coset, equivalent_subgroups, minimum):
    """Enumerate isotropic glue subgroups and the quotient H^perp/H."""
    elements = list(product(*(range(n) for n in moduli)))
    zero = (0,)*len(moduli)
    def add(x,y):
        return tuple((a+b)%n for a,b,n in zip(x,y,moduli))
    def multiple(k,x):
        return tuple(k*a%n for a,n in zip(x,moduli))
    def cyclic(x):
        group = {zero}; y = add(x,x)
        group.add(x)
        while y not in group:
            group.add(y); y = add(y,x)
        return frozenset(group)
    def pairing(x,y):
        return (q(add(x,y))-q(x)-q(y)) % 1
    H = cyclic(generator)
    assert len(H) == index and all(q(x)%1 == 0 for x in H)
    isotropic = {cyclic(x) for x in elements
                 if len(cyclic(x)) == index
                 and all(q(y)%1 == 0 for y in cyclic(x))}
    assert isotropic == {cyclic(x) for x in equivalent_subgroups}
    assert all(minimum(x) == 4 for x in H if x != zero)
    perpendicular = [x for x in elements
                     if all(pairing(x,y) == 0 for y in H)]
    cosets = {frozenset(add(x,y) for y in H) for x in perpendicular}
    assert len(cosets) == quotient_order
    def quotient_element_order(x):
        return next(k for k in range(1,quotient_order+1)
                    if multiple(k,x) in H)
    assert max(map(quotient_element_order,perpendicular)) == quotient_order
    order_two = {x for x in perpendicular if quotient_element_order(x) == 2}
    assert order_two == set(expected_coset)
    assert len(order_two) == index
    return [minimum(x) for x in expected_coset]

# For D16 the only nontrivial isotropic subgroups are the two spinors.
# They are isometric, and either adds only vectors of square at least4.
d16_elements = list(product(range(2),repeat=2))
assert [x for x in d16_elements if x != (0,0)
        and d_minimum(16,*x)/2 % 1 == 0] == [(0,1),(1,1)]
assert all(d_minimum(16,*x) == 4 for x in ((0,1),(1,1)))

a_minima = finite_form(
    (18,), lambda x:qA(18,x[0]), (6,), 3, 2,
    [(3,),(9,),(15,)], [(6,)], lambda x:2*qA(18,x[0]))
d_minima = finite_form(
    (2,2,2), lambda x:Fraction(3*x[0],4)+d_minimum(10,*x[1:])/2,
    (1,0,1), 2, 2, [(0,1,1),(1,1,0)], [(1,0,1),(1,1,1)],
    lambda x:Fraction(3*x[0],2)+d_minimum(10,*x[1:]))
e_minima = finite_form(
    (3,12), lambda x:(Fraction(2,3) if x[0] else 0)+qA(12,x[1]),
    (1,4), 3, 4, [(0,6),(1,10),(2,2)], [(1,4),(2,4)],
    lambda x:(Fraction(4,3) if x[0] else 0)+2*qA(12,x[1]))
assert a_minima == [Fraction(5,2),Fraction(9,2),Fraction(5,2)]
assert d_minima == [Fraction(5,2),Fraction(5,2)]
assert e_minima == [3,3,3]
print('PASS: all isotropic exceptional glue subgroups, cyclic discriminant quotients 2,2,4, and order-two preimages match; all added glue minima have square4.')

# The standard D10 coordinate shells: +/-e_i in the vector coset,
# half-integer spinors of one parity, roots +/-e_i +/-e_j, and square4
# vectors +/-2e_i or four independently signed unit coordinates.
assert 2*10 == 20 and 2**(10-1) == 512
assert 4*comb(10,2) == 180
assert 2*10+16*comb(10,4) == 3380
assert Fraction(10,4) == Fraction(5,2)
# A17's square4 root-lattice shell has two +1 and two -1 coordinates.
# Its glue classes6,12 contribute only their minimum square4 shells.
assert 2*comb(18,3) == 512+56*20 == 1632
assert comb(18,2)*comb(16,2)+2*comb(18,6) == 55488
assert 756+(20+16*comb(10,4))+126*180+56*512 == 55488
assert comb(12,6)+2*27*comb(12,2) == 4488
print('PASS: D10 roots180, square4 shell3380, vector minima20, spinor minima512; exceptional shell counts1632,4488,55488.')


==> src/verify-ii9-extremal-480.py <==
#!/usr/bin/env python3
"""Exact small-norm certificate for the sharp 480 bound and its equality cases.

Covers every chamber vector in II_{9,1} with 0 < -x^2 <= 200.
* Primitive vectors in the displayed U have exactly 480 decompositions.
* G_1 has exactly 672 decompositions.
* Every other vector has at least 673 distinct decompositions (hence at
  least 674, by the fixed-point-free involution r -> x-r).

For nonprimitive vectors, the threshold is sharpened to 2640, with the
unique reduced equality vector 2*G_8. This program is self-contained and
uses only exact integer arithmetic and the Python standard library.

The paper proves chamber exhaustion and the extension above norm 200.
The latter uses explicit analytic estimates.
"""

if not __debug__:
    raise RuntimeError('Run without Python optimization (-O).')

from math import isqrt,gcd
from hashlib import sha256
import time

BOUND = 200

def dot(x, y):
    return sum(a * b for a, b in zip(x[1:], y[1:])) - x[0] * y[0]

def in_lattice(x):
    return len(x) == 11 and all(type(a) is int for a in x) and sum(x[1:]) == 3 * x[0]

def chamber_vector(c):
    t = 3*c[0] + 2*c[1] + 4*c[2] + sum((9-j)*c[j] for j in range(3,10))
    b = tuple(t + sum(c[i:]) for i in range(1,11))
    return (c[0] + sum(b[:3]), *b)

def chamber_coefficients(x):
    return (x[0] - sum(x[1:4]), *(x[i] - x[i+1] for i in range(1,10)))

# Derive the weights from the chamber formula. Check its integral inverse
# on a basis of M, where x_10 = 3*x_0 - sum(x_1,...,x_9).
for k in range(10):
    first = tuple(int(i == k) for i in range(10))
    x = (*first, 3*first[0] - sum(first[1:]))
    assert chamber_vector(chamber_coefficients(x)) == x
G = [chamber_vector(tuple(int(i == j) for i in range(10))) for j in range(10)]
M = [[-dot(g, h) for h in G] for g in G]
assert all(in_lattice(g) for g in G)
assert all(m >= 0 for row in M for m in row)
assert [M[i][i] for i in range(10)] == [10,4,18,42,30,20,12,6,2,0]
assert [M[i][9] for i in range(9)] == [3,2,4,6,5,4,3,2,1]

def reduced_vectors(j=0, c=(), q=0):
    if j == 9:
        if q == 0:
            return
        phi = sum(c[i] * M[i][9] for i in range(9))
        assert phi > 0
        for m in range((BOUND - q) // (2 * phi) + 1):
            cc = c + (m,)
            x = tuple(sum(cc[i] * G[i][k] for i in range(10)) for k in range(11))
            yield cc, x, q + 2 * m * phi
        return
    cross = sum(c[i] * M[i][j] for i in range(j))
    n = 0
    while q + 2 * n * cross + n * n * M[j][j] <= BOUND:
        yield from reduced_vectors(j + 1, c + (n,), q + 2 * n * cross + n * n * M[j][j])
        n += 1

def count(x,T,norm=2,limit=None,return_vectors=False):
    a,b=x[9],x[10]
    assert b>0 and T>0 and T%2==0 and norm>0
    Z=tuple(4*x[i]-x[0]-a-b for i in range(1,9))
    assert sum(z*z for z in Z)==16*(2*a*b-T)
    step=4*b
    lo=0
    while norm*b*b+T*(lo-1)*(b-lo+1)>=0:lo-=1
    hi=b-lo
    assert norm*b*b+T*lo*(b-lo)>=0
    assert norm*b*b+T*(lo-1)*(b-lo+1)<0
    assert norm*b*b+T*hi*(b-hi)>=0
    assert norm*b*b+T*(hi+1)*(b-hi-1)<0
    total=0; vectors=[]
    div=0
    for i in range(7):div=gcd(div,x[i+1]-x[i+2])
    div=gcd(div,-x[0]+sum(x[1:4]))
    # The adjacent differences and (1;1,1,1,0,...,0) form a basis
    # of U-perpendicular. The quarter-coordinate cosets give the same
    # pairing gcd, so the divisibility filter cannot omit a root.
    assert div==gcd(*(x[i]-x[8] for i in range(1,8)), Z[7], 3*x[8]-x[0])
    qs=list(dict.fromkeys([0,b]+list(range(lo,hi+1))))
    assert len(qs)==hi-lo+1 and set(qs)==set(range(lo,hi+1))
    for q in qs:
        if (T//2-a*q)%gcd(b,div):continue
        radius=16*(norm*b*b+T*q*(b-q))
        assert radius>=0
        for j in range(4):
            shifts=tuple(b*j+q*z for z in Z)
            vals=[]
            def walk(i,rem,sn,prod):
                nonlocal total
                if limit is not None and total>=limit:return
                if i==7:
                    v=isqrt(rem)
                    if v*v!=rem:return
                    for w in ((v,-v) if v else (0,)):
                        if (w+shifts[i])%step:continue
                        n=(w+shifts[i])//step
                        if (sn+n-3*j)%4:continue
                        zp=prod+Z[i]*(4*n-j)
                        assert zp%16==0
                        numerator=-a*q+T//2+zp//16
                        if numerator%b:continue
                        p=numerator//b
                        total+=1
                        if return_vectors:
                            ns=vals+[n]
                            # E8 quarter coordinates 4*n-j; inverse boost:
                            # z_time=sum(w_i), z_i=w_i+z_time/4.
                            ww=tuple(4*k-j for k in ns)
                            assert sum(ww)%4==0
                            time=sum(ww)//4
                            yy=tuple((k+time)//4 for k in ww)
                            assert all((k+time)%4==0 for k in ww)
                            r=(3*(p+q)+time,*(p+q+k for k in yy),p,q)
                            assert in_lattice(r) and dot(r,r)==norm and dot(x,r)==-T//2
                            vectors.append(r)
                    return
                rt=isqrt(rem)
                lower=-((-shifts[i]+rt)//step)
                upper=(shifts[i]+rt)//step
                for n in sorted(range(lower,upper+1),key=lambda n:abs(step*n-shifts[i])):
                    v=step*n-shifts[i]
                    vals.append(n)
                    walk(i+1,rem-v*v,sn+n,prod+Z[i]*(4*n-j))
                    vals.pop()
                    if limit is not None and total>=limit:return
            walk(0,radius,0,0)
            if limit is not None and total>=limit:return (total,vectors) if return_vectors else total
    return (total,vectors) if return_vectors else total

def verify():
    start=time.monotonic()
    digest=sha256()
    cases=0
    witnesses=0
    classifications={'extremal_480':0,'exceptional_672':0,'nonprimitive_2640':0,'strict_gap':0}
    sharp_rows=[0,0,0,0,0]
    special672=(0,1,0,0,0,0,0,0,0,0)
    special2640=(0,0,0,0,0,0,0,0,2,0)
    inputs=set()
    norm4_inputs=set()
    for c,x,T in reduced_vectors():
        assert in_lattice(x) and dot(x,x)==-T and 0<T<=BOUND and T%2==0
        assert chamber_coefficients(x)==c and chamber_vector(c)==x
        assert x not in inputs
        inputs.add(x)
        if T==4:
            norm4_inputs.add(c)
        assert x[0]>=sum(x[1:4]) and all(x[i]>=x[i+1] for i in range(1,10))
        primitive=gcd(*c)==1
        if not any(c[:8]) and primitive:
            assert gcd(x[9],x[10])==1
            kind='extremal_480'; threshold=481; expected=480
        elif c==special672:
            kind='exceptional_672'; threshold=673; expected=672
        elif c==special2640:
            kind='nonprimitive_2640'; threshold=2641; expected=2640
        else:
            kind='strict_gap'; threshold=673 if primitive else 2641; expected=None
        number,roots=count(x,T,norm=2,limit=threshold,return_vectors=True)
        if expected is None:
            assert number>=threshold
            roots=roots[:threshold]
        else:
            # Since the count is below the stopping threshold, the finite
            # q, j, and sphere loops have been exhausted: this is exact.
            assert number==expected and len(roots)==expected
        assert len(roots)==len(set(roots))
        for r in roots:
            s=tuple(xi-ri for xi,ri in zip(x,r))
            assert in_lattice(r) and in_lattice(s)
            assert dot(r,r)==dot(s,s)==2
            assert r!=s
        classifications[kind]+=1
        row=(0 if kind=='extremal_480' else
             1 if kind=='exceptional_672' else
             3 if kind=='nonprimitive_2640' else
             2 if primitive else 4)
        sharp_rows[row]+=1
        witnesses+=len(roots)
        digest.update((repr((c,x,T,kind,roots))+'\n').encode('ascii'))
        cases+=1
        if cases%500==0:print('Verified',cases,'chamber vectors.',flush=True)
    assert cases==3321
    assert classifications=={'extremal_480':180,'exceptional_672':1,'nonprimitive_2640':1,'strict_gap':3139}
    assert sharp_rows==[180,1,2924,1,215]
    assert norm4_inputs=={special672,(0,0,0,0,0,0,0,0,1,1)}
    print('Chamber vectors:',cases)
    print('Classification:',classifications)
    print('Sharp table rows:',sharp_rows)
    print('Distinct root witnesses independently checked:',witnesses)
    print('Unresolved: 0')
    print('Certificate-stream SHA256:',digest.hexdigest())
    print('Elapsed seconds:',round(time.monotonic()-start,3))

if __name__=='__main__':
    verify()

